Regularized Conventions: Equilibrium Computation as a Model of Pragmatic Reasoning

We present a model of pragmatic language understanding, where utterances are produced and understood by searching for regularized equilibria of signaling games. In this model (which we call ReCo, for Regularized Conventions), speakers and listeners search for contextually appropriate utterance--meaning mappings that are both close to game-theoretically optimal conventions and close to a shared, ''default'' semantics. By characterizing pragmatic communication as equilibrium search, we obtain principled sampling algorithms and formal guarantees about the trade-off between communicative success and naturalness. Across several datasets capturing real and idealized human judgments about pragmatic implicatures, ReCo matches or improves upon predictions made by best response and rational speech act models of language understanding.

==> plots/grid.py <==
from math import ceil
import sys
import matplotlib.pyplot as plt


if __name__ == '__main__':
    result_figsize_resolution = 7  # 1 = 100px

    files = sys.argv[1:]
    n_files = len(files)

    # Calculate the grid size:
    cols = 2
    rows = ceil(n_files / cols)

    # Create plt plot:
    fig, axes = plt.subplots(rows, cols, figsize=(
        cols * result_figsize_resolution, rows * result_figsize_resolution * .8))
    for r in range(rows):
        for c in range(cols):
            axes[r, c].axis('off')

    for i, image_path in enumerate(files):
        x_position = i % cols
        y_position = i // cols

        ax = axes[y_position, x_position]
        ax.imshow(plt.imread(image_path))
        ax.axis('off')
        print(f"{i + 1}/{n_files} -- {image_path}")

    # plt.subplots_adjust(left=0.0, right=1.0, bottom=0.0, top=1.0)
    fig.tight_layout()
    fig.savefig("grid.jpg")
